Surrogate Neural Network Model for Sensitivity Analysis and Uncertainty Quantification of the Mechanical Behavior in the Optical Lens-Barrel Assembly

Surrogate neural network-based models have been lately trained and used in a variety of science and engineering applications where the number of evaluations of a target function is limited by execution time. In cell phone camera systems, various errors, such as interferences at the lens-barrel and lens-lens interfaces and axial, radial, and tilt misalignments, accumulate and alter profile of the lenses in a stochastic manner which ultimately changes optical focusing properties. Nonlinear finite element analysis of the stochastic mechanical behavior of lenses due to the interference fits is used on high-performance computing (HPC) to generate sufficient training and testing data for subsequent deep learning. Once properly trained and validated, the surrogate neural network model enabled accurate and almost instant evaluations of millions of function evaluations providing the final lens profiles. This computational model, enhanced by artificial intelligence, enabled us to efficiently perform Monte-Carlo analysis for sensitivity and uncertainty quantification of the final lens profile to various interferences. It can be further coupled with an optical analysis to perform ray tracing and analyze the focal properties of the lens module. Moreover, it can provide a valuable tool for optimizing tolerance design and intelligent components matching for many similar press-fit assembly processes.

==> Figures/abaqus/pressure_contact_plot.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Tue Nov  9 10:27:11 2021

@author: shantanu
"""
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.pylab as pylab
markersize=20; fontsize=30; figsize=(10, 10); fig_dpi=100;
params = {'legend.fontsize': fontsize, 'axes.labelsize': fontsize, 'axes.titlesize':fontsize, 'xtick.labelsize':fontsize,'ytick.labelsize':fontsize}; pylab.rcParams.update(params)

c0=-1; p0=5;
x=np.linspace(5*c0,1,num=61)
y=p0*(-1 + np.exp(x-c0)); y0=p0*(-1 + np.exp(0-c0))
y[x<c0]=0

plt.figure(figsize=figsize); plt.plot(x,y,'r', linewidth=5);
plt.plot(0*np.ones((100,)), np.linspace(-0.1*np.max(y),np.max(y),100), '--k', linewidth=3)
plt.plot(np.linspace(np.min(x),np.max(x),100), 0*np.ones((100,)), '--k', linewidth=3)

plt.plot(np.linspace(-0.1,0.1,11), y0*np.ones((11,)), 'k', linewidth=3)
plt.text(0.25, 0.96*y0, 'p$_0$', fontsize = fontsize)
plt.text(3.2*c0, 0.9*np.max(y), 'Contact Pressure', fontsize = fontsize)

plt.plot(c0*np.ones((11,)), np.linspace(-0.6,0.6,11), 'k', linewidth=3)
plt.text(1.2*c0, -2.5, 'c$_0$', fontsize = fontsize)
plt.text(np.min(x), -2.5, 'Clearance', fontsize = fontsize)

plt.title('Exponential Pressure-Overclosure Relationship', pad=21)

# plt.annotate('Exponential pressure-overclosure relationship', xy=(c0/2, p0/2), xytext=(c0, p0), fontsize = fontsize)

plt.gca().get_xaxis().set_visible(False); plt.gca().get_yaxis().set_visible(False)


plt.savefig('pressure_contact_plot.png', bbox_inches='tight', format='png', dpi=fig_dpi)
plt.close()
